Forest Guided Smoothing

We use the output of a random forest to define a family of local smoothers with spatially adaptive bandwidth matrices. The smoother inherits the flexibility of the original forest but, since it is a simple, linear smoother, it is very interpretable and it can be used for tasks that would be intractable for the original forest. This includes bias correction, confidence intervals, assessing variable importance and methods for exploring the structure of the forest. We illustrate the method on some synthetic examples and on data related to Covid-19.

==> Plot_Weights_Kernel.r <==

rm(list=ls())



source("Local-Linear-Functions.r")


set.seed(214)

library("mixtools")
library(expm)

oplot = function(x,y,col){
     o = order(x)
     lines(x[o],y[o],lwd=2,col=col)
     }


Acos = function(x,y){
     n = length(x)
     out = rep(0,n)
     out[y >= 0] = acos(x[y >= 0])
     I = (1:n)[(y<0)&(x >= 0)] 
     if(length(I)>0)out[I] = 2*pi-acos(-x[I])
     I = (1:n)[(y<0)&(x<0)]
     if(length(I)>0)out[I] = acos(-x[I]) + pi/2
     return(out)
     }

Ellipse = function(xc,yc,a,b,phi,npoints){
     ###xc center x_c 
     ###yc center y_c
     ###a major axis length
     ###b minor axis length
     ###phi angle of major axis with x axis 

     t = seq(0, 2*pi, length=npoints)
     x = xc + a*cos(t)*cos(phi) - b*sin(t)*sin(phi)
     y = yc + a*cos(t)*cos(phi) + b*sin(t)*cos(phi)
     lines(x,y,col='blue')
     }

Plot_Ellipse = function(Xtarget,H,size,npoints){
     e = eigen(H,symmetric=TRUE)
     e1 = e$vectors[,1]
     e2 = e$vectors[,2]
     lambda1 = e$values[1]
     lambda2 = e$values[2]
     r1 = size*lambda1/max(lambda1)
     r2 = (lambda2/lambda1)*r1
     phi = Acos(e1[1],e1[2])
     Ellipse(Xtarget[1],Xtarget[2],r1,r2,phi,npoints)
     }








H_From_Weights = function(W,X,Xtarget){
     ## get bandwidth matrix at each target point
     m = nrow(W)
     n = nrow(X)
     d = ncol(X)

     H = list()
     for(i in 1:m){
          H[[i]] = matrix(0,d,d)
          for(j in 1:n){
               v = X[j,] - Xtarget[i,]
               v = matrix(v,ncol=1)
               H[[i]] = H[[i]] + W[i,j]*( v %*% t(v) )
               }
          }
     return(H)
     }
           




##### One dimensional plot of forests weights and kernel
pdf("Plot_Weights_Kernel1.pdf")
par(mfrow=c(2,2))
##linear example; plot weights
n = 200
X = runif(n,-3,3)
m = 50
Xtarget = seq(-3,3,length=m)
s = 1
Y = sin(3*X) + rnorm(n,0,s)
ntree = 1000
tmp = Forest(X,Y,Xtarget,ntree=ntree,mtry=0,mincut=5)

plot(X,Y,pch=".")
lines(Xtarget,tmp$pred,lwd=2,col="red")
lines(Xtarget,sin(3*Xtarget))

plot(X,Y,pch=".")
ours = rep(0,m)
grid = seq(-3,3,length=1000)
for(j in 1:m){
 w = tmp$W[j,]
 h = sqrt(sum((X-Xtarget[j])^2*w))
 k = dnorm(X,Xtarget[j],h)
 ours[j] = sum(Y*k)/sum(k)
 }
lines(Xtarget,ours,lwd=2,col="red")
lines(Xtarget,sin(3*Xtarget))

Xtarget = c(-2,2)
Xtarget = 0
grid = seq(-3,3,length=1000)
tmp = Forest(X,Y,Xtarget,ntree=ntree,mtry=0,mincut=5)
w = tmp$W[1,]
plot(X,w,pch=20,xlab="",ylab="",yaxt="n")

h = sqrt(sum((X-Xtarget[1])^2*w))
f = dnorm(grid,Xtarget[1],h)
f = f*max(w)/max(f)
plot(grid,f,col="blue",type="l")
points(X,w,pch=".")
dev.off()









## Two Dimensional Example

#linear example; plot weights
pdf("Plot_Weights_Kernel2.pdf")
par(mfrow=c(1,1))
n = 1000
x1 = rnorm(n,0,.4)
x2 = rnorm(n,0,.4)
X = cbind(x1,x2)
Y = 5*x1 + 3*x2 + rnorm(n,0,.1)
Xtarget = cbind(runif(m,-1,1),runif(m,-1,1))
Xtarget[1,] = c(0,0)
tmp = Forest(X,Y,Xtarget,ntree=1000,mtry=2,mincut=5)
H = H_From_Weights(tmp$W,X,Xtarget)
w = tmp$W[1,]
w[w == 0] = 0.000001
symbols(X[,1],X[,2],circles=w,bg="gray",inches=.2,xlab="",ylab="",xlim=c(-.3,.3),ylim=c(-.3,.3))
points(X[,1],X[,2],pch=".",cex=4,col="black",xlab="",ylab="")
points(Xtarget[1,1], Xtarget[1,2],pch=22,col="black",bg="red",cex=2) 
e = ellipse(Xtarget[1,],H[[1]],lwd=2,col="blue",alpha=.25,draw=FALSE)
lines(e[,1],e[,2],col="blue",lwd=3)
dev.off()



##
##par(mfrow=c(1,1))
##Hbar = Barycenter(H,20)
##E = ellipse(c(0,0),Hbar,lwd=3,col="blue",newplot=TRUE,draw=FALSE,alpha=.5)
##plot(E,asp=1,xlim=c(-2,2),ylim=c(-2,2),type="l")
##for(j in 1:m){
##     lines(e[[j]][,1],e[[j]][,2],col="blue",lwd=2)
##     }
##polygon(E[,1],E[,2],col="pink")
##
##dev.off()
##
##
##

###linear example; plot weights
##pdf("Cool2.pdf")
##par(mfrow=c(2,2))
##n = 1000
##n = 400
##x1 = runif(n,-1,1)
##x2 = runif(n,-1,1)
##X = cbind(x1,x2)
##Y = 5*x1 + rnorm(n,0,.1)
##Xtarget = c(.5,-.5)
##Xtarget = matrix(Xtarget,nrow=1)
##a = 3
##tmp = Forest(X,Y,Xtarget,ntree=1000,mtry=2,mincut=5)
##H = H_From_Weights(tmp$W,X,Xtarget)
##npoints = 100
##size = 1
##
##
##w = tmp$W[1,]
##w[w == 0] = 0.000001
##e = ellipse(Xtarget[1,],H[[1]],lwd=3,col="blue",alpha=.05)
###plot(X[,1],X[,2],pch=".",cex=1.3,col="blue",xlab="",ylab="",xlim=c(-1.3,1.3),ylim=c(-1.3,1.3))
##plot(X[,1],X[,2],pch=".",cex=1.3,col="blue",xlab="",ylab="")
##symbols(X[,1],X[,2],circles=w,bg="gray",inches=.1,,add=TRUE)
##points(Xtarget[1,1], Xtarget[1,2],pch=19,col="red") 
##lines(e[,1],e[,2],col="blue",lwd=2)
##
##
##plot(X[,1],X[,2],pch=".",cex=1.3,col="blue",xlab="",ylab="",xlim=c(-1.3,1.3),ylim=c(-1.3,1.3))
##
##lines(e[,1],e[,2],col="blue",lwd=2)
##points(Xtarget[1,1], Xtarget[1,2],pch=19,col="red") 
##
####
##dev.off()
##
##
##
#####
##pdf("Cool2c.pdf")
##par(mfrow=c(2,2))
##n = 1000
##x1 = runif(n,-1,1)
##x2 = runif(n,-1,1)
##X = cbind(x1,x2)
##m = 4
##Xtarget = rbind(c(-.5,.5),c(.5,.5),c(-.5,-.5),c(.5,-.5))
##f = rep(0,n)
##f[x1>0] = sin(5*x1[x1>0]) + sin(5*x2[x1>0])
##Y = f + rnorm(n,0,.01)
##tmp = Forest(X,Y,Xtarget,ntree=1000,mtry=2,mincut=5)
##H = H_From_Weights(tmp$W,X,Xtarget)
##npoints = 100
##size = 1
##e = list()
##for(j in 1:m){
## w = tmp$W[j,]
## w[w == 0] = 0.000001
## symbols(X[,1],X[,2],circles=w,bg="gray",inches=.1,xlab="",ylab="")
## points(X[,1],X[,2],col="green",pch=".")
## points(Xtarget[j,1], Xtarget[j,2],pch=19,col="red") 
## e[[j]] = ellipse(Xtarget[j,],H[[j]],lwd=3,col="blue",alpha=.75)
## }
##
##par(mfrow=c(1,1))
##Hbar = Barycenter(H,20)
##E = ellipse(c(0,0),Hbar,lwd=3,col="blue",newplot=TRUE,draw=FALSE,alpha=.75)
##plot(E,asp=1,xlim=c(-1,1),ylim=c(-1,1),type="l",xlab="",ylab="")
##for(j in 1:m){
##     lines(e[[j]][,1],e[[j]][,2],col="blue",lwd=2)
##     }
##polygon(E[,1],E[,2],col="pink")
##
##dev.off()
##
##
